Space-time S-matrix and Flux tube S-matrix II. Extracting and Matching Data

We elaborate on a non-perturbative formulation of scattering amplitudes/null polygonal Wilson loops in planar N=4 Super-Yang-Mills theory. The construction is based on a decomposition of the Wilson loop into elementary building blocks named pentagon transitions. Our discussion expands on a previous letter of the authors where these transitions were introduced and analyzed for the so-called gluonic excitations. In this paper we revisit these transitions and extend the analysis to the sector of scalar excitations. We restrict ourselves to the single particle transitions and bootstrap their finite coupling expressions using a set of axioms. Besides these considerations, the main focus of the paper is on the extraction of perturbative data from scattering amplitudes at weak coupling and its comparison against the proposed pentagon transitions. We present several tests for both the hexagon and heptagon (MHV and NMHV) amplitudes up to two- and three-loop orders. In attached notebooks we provide explicit higher-loop predictions obtained from our method.

==> Fnl.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     40649,       1291]
NotebookOptionsPosition[     40011,       1267]
NotebookOutlinePosition[     40367,       1283]
CellTagsIndexPosition[     40324,       1280]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "We use ",
 StyleBox["F[n,l]",
  FontWeight->"Bold"],
 " for ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["F", "n", 
    RowBox[{"(", "l", ")"}]], TraditionalForm]]],
 "in the text. We use x=Exp[2\[Sigma]]. Then"
}], "Text",
 CellChangeTimes->{{3.5747806269251623`*^9, 3.574780660125163*^9}, {
  3.575311970458667*^9, 3.575311987343202*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", "1"}], ";"}]], "Code",
 CellChangeTimes->{{3.5747806918472*^9, 3.574780694829297*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.574780697639111*^9, 3.5747806981009207`*^9}, {
  3.574781133586196*^9, 3.574781137916108*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"0", ",", "1"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "2"}], " ", 
    RowBox[{"HPL", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", 
      RowBox[{"-", "x"}]}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "+", 
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}]}], ")"}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.574781139741741*^9, 3.5747811483867817`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     SuperscriptBox["\[Pi]", "2"], "3"], "+", 
    SuperscriptBox[
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], "+", 
    RowBox[{"8", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "2"]}]}]}], ";"}]], "Code"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "=", 
   RowBox[{
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.574781153864336*^9, 3.574781156073182*^9}, {
  3.5747813212469473`*^9, 3.574781360312277*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"0", ",", "2"}], "]"}], "=", 
   RowBox[{
    FractionBox["1", "36"], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "4"], "+", 
      RowBox[{"36", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox[
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox[
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], "4"]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "2", "}"}], ",", 
         RowBox[{"-", "x"}]}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"144", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "4", "}"}], ",", 
         RowBox[{"-", "x"}]}], "]"}]}], "+", 
      RowBox[{"72", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"-", "x"}]}], "]"}]}], "-", 
      RowBox[{"144", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"-", "x"}]}], "]"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"24", " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            RowBox[{"3", " ", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.5747813627999573`*^9, 3.574781387179646*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"3", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["2", "9"]}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], "+", 
      RowBox[{"18", " ", 
       SuperscriptBox[
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "1", "}"}], ",", 
         RowBox[{"-", "x"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"72", " ", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
         RowBox[{"36", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "1", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], "3"]}], "-", 
         RowBox[{"10", " ", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}]}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.57478146696898*^9, 3.574781472400625*^9}, {
  3.5747818527195597`*^9, 3.574781853050701*^9}, {3.578258017992*^9, 
  3.578258018271229*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"2", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"7", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "15"]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["26", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "2"]}], "-", 
    RowBox[{"16", " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"13", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"60", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"40", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"HPL", "[", 
        RowBox[{
         RowBox[{"{", "3", "}"}], ",", 
         RowBox[{"-", "x"}]}], "]"}], "+", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.574781461827489*^9, 3.574781466093543*^9}, {
  3.574781794515437*^9, 3.574781794816811*^9}, {3.578258026673119*^9, 
  3.57825802701832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "5"]}], "-", 
    RowBox[{
     FractionBox["1", "18"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"91", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "45"], "+", 
       RowBox[{
        FractionBox["10", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"40", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"80", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"113", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "90"], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "4"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"38", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "3"], "+", 
          RowBox[{"48", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "4", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "-", 
       RowBox[{"8", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"96", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "5"}], " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "-", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "5", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"60", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"60", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5747814543486547`*^9, 3.574781460300496*^9}, {
  3.574781704473795*^9, 3.5747817061539497`*^9}, {3.5782580381421127`*^9, 
  3.5782580386841784`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"F", "[", 
    RowBox[{"0", ",", "3"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"11", " ", 
       SuperscriptBox["\[Pi]", "6"]}], "270"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "6"]}], "-", 
    RowBox[{
     FractionBox["7", "30"], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "4", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"56", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "6", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "4"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["10", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"91", " ", 
         SuperscriptBox["\[Pi]", "4"]}], "90"], "+", 
       RowBox[{
        FractionBox["5", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"20", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"40", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "3"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"4", ",", "2"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{"20", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"5", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["10", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"40", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{"80", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "18"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "60"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"7", " ", 
        SuperscriptBox["\[Pi]", "4"]}], "+", 
       RowBox[{"120", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "4"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"30", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"600", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "-", 
       RowBox[{"120", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"Zeta", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"20", " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox[
      RowBox[{"HPL", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", 
        RowBox[{"-", "x"}]}], "]"}], "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "3", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "-", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "5", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"60", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"60", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"120", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{"48", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox["1", "90"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"360", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "5"]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"19", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "+", 
          RowBox[{"72", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"360", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"113", " ", 
           SuperscriptBox["\[Pi]", "4"]}], "+", 
          RowBox[{"450", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"360", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"1800", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"720", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8640", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"30", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"15", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"60", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"60", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"288", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"48", " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.574781446786314*^9, 3.574781450931437*^9}, 
   3.575311650753718*^9, {3.5782580499079123`*^9, 3.578258054279387*^9}}]
},
WindowSize->{1440, 802},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 363, 12, 33, "Text"],
Cell[923, 34, 184, 5, 49, "Code"],
Cell[1110, 41, 569, 18, 49, "Code"],
Cell[1682, 61, 606, 20, 49, "Code"],
Cell[2291, 83, 733, 25, 71, "Code"],
Cell[3027, 110, 1537, 49, 68, "Code"],
Cell[4567, 161, 3246, 99, 68, "Code"],
Cell[7816, 262, 2141, 66, 68, "Code"],
Cell[9960, 330, 4159, 134, 73, "Code"],
Cell[14122, 466, 8488, 264, 73, "Code"],
Cell[22613, 732, 17394, 533, 73, "Code"]
}
]
*)

(* End of internal cache information *)


==> Functionshf.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    186560,       5079]
NotebookOptionsPosition[    185976,       5057]
NotebookOutlinePosition[    186332,       5073]
CellTagsIndexPosition[    186289,       5070]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["h", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["h", "_"], "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " we find"
}], "Text",
 CellChangeTimes->{{3.575327212364272*^9, 3.5753272230507193`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "8"}], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"]}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2"}], 
    "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"], " ", "\[Sigma]2"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"], " ", "\[Sigma]2"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"], " ", "\[Sigma]2"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]2", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox["\[Sigma]2", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox["\[Sigma]2", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox["\[Sigma]2", "2"]}], "+", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]2", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ",
      "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]2", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]2", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]2", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"6", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ",
      "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "3"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ",
      "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "3"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]2"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]2"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]2"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]1"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]1"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]1"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]2"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]2"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]2"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]1"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]1"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Sigma]1"}]], 
         RowBox[{"1", "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}]}]}], 
  ";"}]], "Code", "Input",
 CellChangeTimes->{{3.575308293682992*^9, 3.575308319839336*^9}, {
   3.575308812156515*^9, 3.575308812344138*^9}, 3.575308855671755*^9, {
   3.578262136784432*^9, 3.5782621374130297`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"h2bar", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Pi]", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", "\[Sigma]1"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]1", "2"]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", "\[Sigma]2"}], 
    "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox["\[Sigma]2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", "\[Sigma]1", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "-", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", "\[Sigma]2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "-", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], "2"]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"2", " ", "\[Sigma]1"}], "+", 
         RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"2", " ", "\[Sigma]1"}], "+", 
          RowBox[{"2", " ", "\[Sigma]2"}]}]]}], "]"}], "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"2", " ", "\[Sigma]1"}], "+", 
           RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]1"}]]}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Sigma]2"}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "-", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"\[Sigma]1", "-", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[Sigma]1"}], "+", "\[Sigma]2"}]], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]1"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[Sigma]2"}]], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"2", " ", "\[Sigma]1"}], "+", 
            RowBox[{"2", " ", "\[Sigma]2"}]}]]}]]}]}], "]"}]}]}]}], 
  ";"}]], "Code",
 CellChangeTimes->{{3.575308725062092*^9, 3.575308759106145*^9}, 
   3.5753088092172527`*^9, {3.578262197124486*^9, 3.57826219754173*^9}}],

Cell[TextData[{
 "For ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["f", "1"], ",", 
    SubscriptBox["f", "2"], ",", 
    SubscriptBox["f", "3"], ",", 
    SubscriptBox["f", "4"]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " we use the standard notation of the ",
 StyleBox["HPL ",
  FontWeight->"Bold"],
 "package for Harmonic Polylogs. Also x=Exp[-2\[Sigma]]. Then"
}], "Text",
 CellChangeTimes->{{3.575327227442831*^9, 3.5753272773373203`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f1", "=", 
   RowBox[{
    RowBox[{
     SqrtBox["x"], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["x"]], "+", 
       SqrtBox["x"]}], ")"}], " ", 
     RowBox[{"HPL", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", 
       RowBox[{"-", "x"}]}], "]"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.57532760929788*^9, 3.575327609682269*^9}, {
  3.575327821163083*^9, 3.575327822295987*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["x"]]}], "+", 
       SqrtBox["x"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["x"]], "+", 
       SqrtBox["x"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "3"]}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], "2"]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], "3"], "+", 
             RowBox[{"3", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "3", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5753275892765913`*^9, 3.57532760613802*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f3", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["x"]]}], "+", 
       SqrtBox["x"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["1", "180"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"44", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "2", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"28", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], "+", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "1"}], "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["x"]], "+", 
       SqrtBox["x"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"36", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["40", "3"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "4"]}], "+", 
       RowBox[{
        FractionBox["4", "5"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "5"]}], "+", 
       RowBox[{
        FractionBox["1", "180"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", 
          RowBox[{"44", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "6"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "12"], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", 
             RowBox[{"8", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"9", "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "2", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "3", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}], "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"2", ",", "1"}], "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"18", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], "4"], "+", 
          RowBox[{"3", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"9", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5753274639678993`*^9, 3.5753274642264853`*^9}, {
  3.575327575563006*^9, 3.575327576092387*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4", "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["x"]]}], "+", 
       SqrtBox["x"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "77"}], "-", 
           RowBox[{"438", " ", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}]}], ")"}]}], 
        "1890"], "+", 
       RowBox[{
        FractionBox["1", "180"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "80"}], "-", 
          RowBox[{"378", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
          RowBox[{"21", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"]}], "-", 
          RowBox[{"86", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "2", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "3", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{"200", "+", 
          RowBox[{"16", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"44", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"48", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "4", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "6", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"16", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"5", ",", "1"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"32", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"22", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"44", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"48", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
             ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"]}], "-", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "18"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"]}], "-", 
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "2", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"80", "+", 
                RowBox[{"13", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "3", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "3", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "4", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"2", ",", "2"}], "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"15", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["4", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "-", 
          RowBox[{"16", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        SqrtBox["x"]], "+", 
       SqrtBox["x"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox["64", "5"]}], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "5"]}], "-", 
       RowBox[{
        FractionBox["8", "3"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "6"]}], "-", 
       RowBox[{
        FractionBox["8", "21"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "7"]}], "+", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "438"}], " ", 
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "-", 
           RowBox[{"77", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", 
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "1890"],
        "+", 
       RowBox[{
        FractionBox["4", "3"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "37"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", "540"], " ", 
        SuperscriptBox["\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "63"}], " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"189", "+", 
             RowBox[{"226", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"113", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
             RowBox[{"32", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"546", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
             RowBox[{"182", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"139", "+", 
                RowBox[{"21", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"40", "+", 
                RowBox[{"31", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"44", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "3", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"64", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
          SuperscriptBox[
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], "4"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "-", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "1"}], "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["8", "3"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "58"}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"20", " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "5", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "15"], " ", 
        SuperscriptBox[
         RowBox[{"HPL", "[", 
          RowBox[{
           RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"30", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "4"]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "5"]}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"19", "+", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"15", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"14", "+", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"30", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"10", "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "2"}], "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"15", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "5", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"4", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", 
          RowBox[{"-", "x"}]}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "100"}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "3", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", "4", "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"14", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "6", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"15", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "-", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"5", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"20", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox["2", "3"], " ", 
        RowBox[{"HPL", "[", 
         RowBox[{
          RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "5"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "6"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "4"], " ", 
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "3"], " ", 
           RowBox[{"(", 
            RowBox[{"37", "+", 
             RowBox[{"12", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"58", "+", 
             RowBox[{"19", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "3", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "4", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "-", 
             RowBox[{"24", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"5", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"100", "+", 
             RowBox[{"28", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "3", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "4", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "5", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"38", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "2"}], "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"4", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"48", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"48", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"200", "+", 
             RowBox[{"40", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "3", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "5", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"40", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "6", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"56", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"16", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"2", ",", "3"}], "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "4"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "2"}], "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "3"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"4", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"4", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"24", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"5", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"76", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"20", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"20", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"96", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"20", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"8", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"96", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}],
                 ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "17"}], " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "5", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"14", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "6", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"100", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "7", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "4"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "5"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"16", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "3"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "4"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"HPL", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"4", ",", "2"}], "}"}], ",", 
            RowBox[{"-", "x"}]}], "]"}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"56", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"6", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "4"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"18", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "4", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"32", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"9", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"10", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"5", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "3"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"18", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "-", 
          RowBox[{"36", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}], 
             ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "1"}], "}"}], 
             ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], 
             ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"24", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "1", ",", "1", ",", "1"}], "}"}], 
             ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"48", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], 
             ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox[
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"]}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             SuperscriptBox[
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], "2"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "2", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "2", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "3", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"8", "+", 
             RowBox[{"8", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "4"]}], "+", 
             RowBox[{"9", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "2", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"19", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
             RowBox[{"HPL", "[", 
              RowBox[{
               RowBox[{"{", "3", "}"}], ",", 
               RowBox[{"-", "x"}]}], "]"}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "4", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"14", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "3", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"9", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}], "+", 
             RowBox[{"12", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "-", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}]}], "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "90"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "360"}], " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "4"]}], "-", 
             RowBox[{"72", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "5"]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "3"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], ")"}], "2"]}], "-", 
             RowBox[{"20", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "3"], " ", 
              RowBox[{"(", 
               RowBox[{"57", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"30", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox[
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"7", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "2", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"60", " ", 
              SuperscriptBox[
               RowBox[{"HPL", "[", 
                RowBox[{
                 RowBox[{"{", "1", "}"}], ",", 
                 RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"42", "+", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "3", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"120", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"30", "+", 
                RowBox[{"4", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "3", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "4", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}], "-", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"5", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"10", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"76", " ", 
                 SuperscriptBox[
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}], "3"]}], "+", 
                RowBox[{"19", " ", 
                 SuperscriptBox[
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}], "4"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox[
                  RowBox[{"HPL", "[", 
                   RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}], "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{"61", "+", 
                   RowBox[{"15", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "2", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"48", "+", 
                   RowBox[{"15", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "2", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}], "+", 
                   RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "3", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}], "-", 
                   RowBox[{"15", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"80", "+", 
                   RowBox[{"23", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "2", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}], "+", 
                   RowBox[{"3", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "3", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", "4", "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}], "-", 
                   RowBox[{"31", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}], "+", 
                   RowBox[{"6", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}], "+", 
                   RowBox[{"28", " ", 
                    RowBox[{"HPL", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                    RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
             
             RowBox[{"60", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "2", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "3", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "4", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"4", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "5", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"9", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"6", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "2"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "3"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "2"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"4", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "-", 
                RowBox[{"9", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"6", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "-", 
          RowBox[{
           FractionBox["4", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"2", " ", 
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}]}], "+", 
                SuperscriptBox[
                 RowBox[{"HPL", "[", 
                  RowBox[{
                   RowBox[{"{", "1", "}"}], ",", 
                   RowBox[{"-", "x"}]}], "]"}], "2"], "+", 
                RowBox[{"HPL", "[", 
                 RowBox[{
                  RowBox[{"{", "2", "}"}], ",", 
                  RowBox[{"-", "x"}]}], "]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"8", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"HPL", "[", 
             RowBox[{
              RowBox[{"{", "1", "}"}], ",", 
              RowBox[{"-", "x"}]}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "0", "}"}], ",", "x"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              RowBox[{"HPL", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", 
                RowBox[{"-", "x"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"HPL", "[", 
            RowBox[{
             RowBox[{"{", "2", "}"}], ",", 
             RowBox[{"-", "x"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.5753274519484167`*^9, 3.575327456412015*^9}}],

Cell[BoxData[
 RowBox[{"340", "/", "60"}]], "Input",
 CellChangeTimes->{{3.578260336449638*^9, 3.578260337651011*^9}}]
},
WindowSize->{1440, 803},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 363, 14, 33, "Text"],
Cell[923, 36, 63520, 1686, 68, "Code"],
Cell[64446, 1724, 15250, 413, 69, "Code"],
Cell[79699, 2139, 473, 15, 32, "Text"],
Cell[80175, 2156, 583, 20, 73, "Code"],
Cell[80761, 2178, 2788, 86, 73, "Code"],
Cell[83552, 2266, 16147, 467, 73, "Code"],
Cell[99702, 2735, 86149, 2316, 76, "Code"],
Cell[185854, 5053, 118, 2, 28, "Input"]
}
]
*)

(* End of internal cache information *)


==> beta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    175004,       5595]
NotebookOptionsPosition[    174746,       5581]
NotebookOutlinePosition[    175103,       5597]
CellTagsIndexPosition[    175060,       5594]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[Beta]", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"811", " ", 
       SuperscriptBox["\[Pi]", "4"]}], "1080"]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Li22", "[", 
      RowBox[{
       RowBox[{"-", "x"}], ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Li22", "[", 
      RowBox[{
       RowBox[{"-", "y"}], ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Li31", "[", 
      RowBox[{
       RowBox[{"-", "x"}], ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Li31", "[", 
      RowBox[{
       RowBox[{"-", "y"}], ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["11", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", "x"]}], "]"}], "4"]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "x"], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "x"], "]"}], "3"], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "-", 
    FractionBox[
     RowBox[{"109", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "x", "]"}], "4"]}], "96"], "-", 
    RowBox[{
     FractionBox["163", "72"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["11", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        FractionBox["1", "y"]}], "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["39", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["21", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["31", "48"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "4"]}], "+", 
    RowBox[{
     FractionBox["39", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["31", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["31", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x", "+", 
        FractionBox["x", "y"]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x", "+", 
        FractionBox["x", "y"]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["13", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x", "+", 
        FractionBox["x", "y"]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["55", "48"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x", "+", 
        FractionBox["x", "y"]}], "]"}], "4"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "y"], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "y"], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "y"], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "y"], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "x"], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "x"], "]"}], "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "+", 
    RowBox[{
     FractionBox["137", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "-", 
    RowBox[{
     FractionBox["67", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x", "+", 
        FractionBox["x", "y"]}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", "y"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "y"], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "y"], "]"}], "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}]}], "-", 
    RowBox[{
     FractionBox["33", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["13", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["13", "8"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["137", "24"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["67", "24"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"109", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "y", "]"}], "4"]}], "96"], "-", 
    RowBox[{
     FractionBox["13", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["39", "16"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["31", "48"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       FractionBox["1", "x"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "x"], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["1", "x"], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "18"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["67", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x"}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "x", "+", 
        FractionBox["x", "y"]}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["67", "12"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["21", "8"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["163", "144"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["5", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y"}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y"}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y"}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["13", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["39", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["31", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["31", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y", "+", 
        FractionBox["y", "x"]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y", "+", 
        FractionBox["y", "x"]}], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y", "+", 
        FractionBox["y", "x"]}], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y", "+", 
        FractionBox["y", "x"]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["13", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y", "+", 
        FractionBox["y", "x"]}], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["55", "48"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", "y", "+", 
        FractionBox["y", "x"]}], "]"}], "4"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["7", "8"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["13", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["7", "8"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["13", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["79", "18"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["65", "48"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "4"]}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "-", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["65", "48"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "4"]}], "-", 
    RowBox[{
     FractionBox["32", "9"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["39", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["35", "12"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["85", "12"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "8"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", "x"]}]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["167", "24"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "12"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["21", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["67", "12"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["35", "12"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "24"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "x"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["209", "72"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "3"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "6"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["85", "12"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["39", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["35", "12"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "8"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["1", "y"]}]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["7", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["67", "12"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["21", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "12"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["35", "12"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "24"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", "y"}]}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["451", "72"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["131", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "12"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["35", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["25", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["43", "12"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], 
      "2"]}], "+", 
    RowBox[{
     FractionBox["11", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "6"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "3"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["13", "3"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["115", "72"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["131", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "12"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["25", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{"6", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["35", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["43", "12"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"x", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["95", "72"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["25", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["31", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["23", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["23", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["23", "12"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["23", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["53", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "4"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["y", 
          RowBox[{"x", "+", 
           RowBox[{"x", " ", "y"}]}]]}]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["25", "24"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["9", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "4"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["25", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["31", "4"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["4", "3"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["23", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["23", "24"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["23", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["23", "12"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["13", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["53", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"7", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"16", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["11", "4"], " ", 
     SuperscriptBox[
      RowBox[{"PolyLog", "[", 
       RowBox[{"2", ",", 
        RowBox[{"-", 
         FractionBox["x", 
          RowBox[{"y", "+", 
           RowBox[{"x", " ", "y"}]}]]}]}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"19", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["8", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["17", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["17", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"19", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["101", "36"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["43", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "y", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "x"]}], ")"}], " ", "y"}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y", "+", 
       FractionBox["y", "x"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "12"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["43", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "x", "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["29", "12"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{"x", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          FractionBox["1", "y"]}], ")"}]}], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["1", "y"]}], ")"}]}], "]"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x", "+", 
       FractionBox["x", "y"]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", "x"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "6"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["y", 
        RowBox[{"x", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "8"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", 
       FractionBox["x", 
        RowBox[{"y", "+", 
         RowBox[{"x", " ", "y"}]}]], "]"}], "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["y", 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"x", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"Log", "[", 
      FractionBox["x", 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       RowBox[{"x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}], 
       RowBox[{"y", "+", 
        RowBox[{"x", " ", "y"}]}]], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["19", "4"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{"9", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{"9", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["45", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "+", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "-", 
    RowBox[{"18", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["45", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["5", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{"10", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["41", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["29", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["9", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"17", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{
     FractionBox["21", "2"], " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}]}], 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"3", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"8", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "x", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "x"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "y", "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", "y"}], "]"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", 
        FractionBox["1", "x"]}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       FractionBox["x", 
        RowBox[{"1", "+", "x"}]]}], "]"}]}], "+", 
    RowBox[{"11", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", 
        FractionBox["1", "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "x"}], ")"}], " ", "y"}], "x"]}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       FractionBox["y", 
        RowBox[{"1", "+", "y"}]]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["15", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"x", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}]}], "y"]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", 
        FractionBox["y", 
         RowBox[{"x", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "+", 
    RowBox[{
     FractionBox["19", "2"], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", 
        FractionBox["x", 
         RowBox[{"y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"16", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       RowBox[{"-", 
        FractionBox["1", 
         RowBox[{"x", "+", "y", "+", 
          RowBox[{"x", " ", "y"}]}]]}]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       FractionBox["x", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "-", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       FractionBox["y", 
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"4", ",", 
      FractionBox["1", 
       RowBox[{"1", "+", "x", "+", "y", "+", 
        RowBox[{"x", " ", "y"}]}]]}], "]"}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"4", ",", 
       FractionBox[
        RowBox[{"x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}], 
        RowBox[{"1", "+", "x", "+", "y", "+", 
         RowBox[{"x", " ", "y"}]}]]}], "]"}]}], "+", 
    RowBox[{"9", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", " ", "y"}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
    RowBox[{"21", " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "x"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"x", "+", "y", "+", 
       RowBox[{"x", " ", "y"}]}], "]"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ";"}]], "Code",
 CellChangeTimes->{{3.574806242631652*^9, 3.5748062448902693`*^9}}]
},
WindowSize->{740, 702},
WindowMargins->{{44, Automatic}, {-4, Automatic}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 174185, 5559, 74, "Code"]
}
]
*)

(* End of internal cache information *)



==> f1f2f3f4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     27005,        727]
NotebookOptionsPosition[     26287,        700]
NotebookOutlinePosition[     26782,        720]
CellTagsIndexPosition[     26739,        717]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalLambda]", "=", "10"}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "here", " ", "we", " ", "set", " ", "order", " ", "or", " ", 
    "perturbation", " ", "theory", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      SuperscriptBox["g", "2"], ")"}], 
     RowBox[{"\[CapitalLambda]", "/", "2"}]]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Eta]", "=", "0"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"set", " ", "\[Eta]"}], "=", 
    RowBox[{
     RowBox[{
     "1", " ", "for", " ", "gauge", " ", "fields", " ", "and", " ", "set", 
      " ", "\[Eta]"}], "=", 
     RowBox[{"0", " ", "for", " ", "scalars"}]}]}], " ", "*)"}]}]], "Input",
 CellChangeTimes->{{3.57063871177533*^9, 3.570638713151703*^9}, {
   3.570641583631818*^9, 3.570641594472005*^9}, 3.5706448273866587`*^9, {
   3.577555079576844*^9, 3.577555098014736*^9}, {3.577555256180396*^9, 
   3.577555288331691*^9}, {3.5775587141222467`*^9, 3.577558722194427*^9}, 
   3.577559117200528*^9, 3.577559180443858*^9, {3.5775601014592752`*^9, 
   3.577560101558957*^9}, {3.577560147119752*^9, 3.577560147277915*^9}, {
   3.577560314297389*^9, 3.5775603426516*^9}, {3.577560381089253*^9, 
   3.577560383431594*^9}, 3.577560437423791*^9, 3.5775605425166597`*^9, {
   3.577561545409075*^9, 3.577561546719202*^9}, 3.577561744801889*^9, 
   3.577561785612064*^9, {3.5775685730765467`*^9, 3.577568579794149*^9}, {
   3.577612856431329*^9, 3.5776128565510883`*^9}, {3.577613049355645*^9, 
   3.577613068968401*^9}, {3.5776131271589727`*^9, 3.57761312731354*^9}, {
   3.577613257429371*^9, 3.5776132575154257`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"int", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", " ", "s_."}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"n", "+", "1"}]], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}], 
         RowBox[{
          SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"t", " ", "s_."}]], 
        SuperscriptBox["t", "n_."]}], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "n"]}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"n", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", " ", "s_."}]], "  ", 
         RowBox[{"Cos", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox[
         RowBox[{"-", "1"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "+", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"t", " ", "s_."}]], "  ", 
         RowBox[{"Sin", "[", 
          RowBox[{"t", " ", "u"}], "]"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", "t"]}]], "\[Rule]", " ", 
       RowBox[{
        FractionBox["\[ImaginaryI]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "-", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], "-", 
          RowBox[{"PolyGamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "s"}], "+", "1", "+", 
             RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{
       FractionBox[
        SuperscriptBox["t", "n_."], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
       RowBox[{
        RowBox[{"n", "!"}], " ", 
        RowBox[{"Zeta", "[", 
         RowBox[{"1", "+", "n"}], "]"}]}]}], ",", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], "\[Rule]", 
       "EulerGamma"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"treat", "=", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "@", 
        RowBox[{"Normal", "@", 
         RowBox[{"Series", "[", 
          RowBox[{"#", ",", 
           RowBox[{"{", 
            RowBox[{"g", ",", "0", ",", "\[CapitalLambda]"}], "}"}]}], 
          "]"}]}]}], "//.", "int"}], ",", "g", ",", "Expand"}], "]"}], 
    "&"}]}], ";", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "implements", " ", "the", " ", "series", " ", "expansion", 
    " ", "and", " ", "the", " ", "integration", " ", "over", " ", "t"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.5706369891523123`*^9, 3.570637019103961*^9}, {
   3.5706370734580517`*^9, 3.57063708269005*^9}, {3.570637128365583*^9, 
   3.570637129651227*^9}, {3.570637186493779*^9, 3.570637235176646*^9}, 
   3.570637320476066*^9, {3.570637359938888*^9, 3.570637361832603*^9}, {
   3.570640972220584*^9, 3.57064097275611*^9}, {3.577555816899529*^9, 
   3.577555818010192*^9}, {3.577557420016375*^9, 3.577557420260026*^9}, {
   3.5775574703119297`*^9, 3.577557471060462*^9}, {3.577557635877836*^9, 
   3.5775576509163094`*^9}, {3.577560327157194*^9, 3.577560330148835*^9}, {
   3.577613132750783*^9, 3.577613146274819*^9}, {3.577613182225691*^9, 
   3.5776131826268673`*^9}, {3.577613298822191*^9, 3.5776133277892923`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[ScriptCapitalK]", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"j", 
         RowBox[{"(", 
          RowBox[{"i", "+", "1"}], ")"}]}]], "2", "j", " ", 
       FractionBox[
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{"i", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}], 
         RowBox[{"BesselJ", "[", 
          RowBox[{"j", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]], 
       FractionBox["1", "t"]}], "//", "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]", "[", "u_", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "t"]}], 
       FractionBox[
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{"i", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"+", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], 
                RowBox[{"\[Eta]", " ", "i"}]]}], 
              RowBox[{"t", "/", "2"}]}]], 
            RowBox[{"Cos", "[", 
             RowBox[{"u", " ", "t"}], "]"}]}], "-", 
           RowBox[{"BesselJ", "[", 
            RowBox[{"0", ",", 
             RowBox[{"2", "g", " ", "t"}]}], "]"}]}], ")"}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]]}], "//", 
      "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Kappa]t", "[", "u_", "]"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], 
         RowBox[{"i", "+", "1"}]], "t"], 
       FractionBox[
        RowBox[{
         RowBox[{"BesselJ", "[", 
          RowBox[{"i", ",", 
           RowBox[{"2", "g", " ", "t"}]}], "]"}], 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{"\[Eta]", " ", 
             RowBox[{"(", 
              RowBox[{"i", "+", "1"}], ")"}]}]], 
           RowBox[{"t", "/", "2"}]}]], 
         RowBox[{"Sin", "[", 
          RowBox[{"u", " ", "t"}], "]"}]}], 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", "t"], "-", "1"}]]}], "//", 
      "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"\[CapitalLambda]", "-", "1"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.57755500725082*^9, 3.577555018489987*^9}, {
   3.577555053777796*^9, 3.5775550624812403`*^9}, {3.577555175675062*^9, 
   3.577555190149351*^9}, {3.577555264235648*^9, 3.5775552728244267`*^9}, {
   3.57755558509306*^9, 3.5775555937163343`*^9}, {3.577555700715979*^9, 
   3.577555702177473*^9}, {3.5775558726492577`*^9, 3.577555902180058*^9}, {
   3.577556308755624*^9, 3.577556310073798*^9}, 3.5775576645803757`*^9, 
   3.57755844134936*^9, {3.577559842494389*^9, 3.577559924017071*^9}, {
   3.57755997535921*^9, 3.577559975551052*^9}, {3.577560045448843*^9, 
   3.577560063246169*^9}, {3.5775602690443707`*^9, 3.5775602715595293`*^9}, {
   3.577561684167489*^9, 3.577561688855905*^9}, {3.577569831012966*^9, 
   3.577569837805523*^9}}],

Cell[BoxData[{
 RowBox[{"ClearAll", "[", "power", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"power", "[", 
   RowBox[{"\[ScriptCapitalK]_", ",", "n_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"power", "[", 
    RowBox[{"\[ScriptCapitalK]", ",", "n"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[ScriptCapitalK]", ".", 
     RowBox[{"power", "[", 
      RowBox[{"\[ScriptCapitalK]", ",", 
       RowBox[{"n", "-", "1"}]}], "]"}]}], "//", 
    "treat"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"power", "[", 
     RowBox[{"\[ScriptCapitalK]_", ",", "0"}], "]"}], ":=", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalM]", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"power", "[", 
        RowBox[{"\[ScriptCapitalK]", ",", "n"}], "]"}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "n"]}], "//", "treat"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "0", ",", 
       RowBox[{"\[CapitalLambda]", "/", "2"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[DoubleStruckCapitalQ]", "=", 
   RowBox[{"DiagonalMatrix", "@", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", 
        RowBox[{"Range", "[", 
         RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}]], 
      RowBox[{"Range", "[", 
       RowBox[{"\[CapitalLambda]", "-", "1"}], "]"}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.577559620708618*^9, 3.577559672133415*^9}, {
  3.577561691084379*^9, 3.577561691228363*^9}, {3.5776128667269907`*^9, 
  3.577612867623795*^9}, {3.577613195797696*^9, 3.5776132013054533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"f1", ",", "f2", ",", "f3", ",", "f4"}], "}"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]t", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]", 
        ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]", "[", "v", "]"}]}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]", 
        ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]t", "[", "v", "]"}]}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]t", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]", 
        ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]t", "[", "v", "]"}]}]}], ",", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"\[Kappa]", "[", "u", "]"}], ".", "\[DoubleStruckCapitalQ]", 
        ".", "\[DoubleStruckCapitalM]", ".", 
        RowBox[{"\[Kappa]", "[", "v", "]"}]}]}]}], "}"}], "//", "treat"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.577556269901428*^9, 3.577556288952889*^9}, {
   3.577556363895499*^9, 3.5775563733789663`*^9}, {3.5775564073900843`*^9, 
   3.5775564235096493`*^9}, {3.577556740371583*^9, 3.577556784700955*^9}, {
   3.5775569973370447`*^9, 3.5775570613579273`*^9}, {3.577557178650599*^9, 
   3.5775572456406803`*^9}, {3.5775572866957283`*^9, 3.577557288350966*^9}, {
   3.577557523336187*^9, 3.577557523632146*^9}, {3.577557583126848*^9, 
   3.5775575984381332`*^9}, {3.57755768784067*^9, 3.577557732306758*^9}, {
   3.577557781571238*^9, 3.577557834079976*^9}, {3.577558491893454*^9, 
   3.5775584929743147`*^9}, 3.577558525420635*^9, {3.5775586133164*^9, 
   3.577558618389847*^9}, 3.5775586766579123`*^9, {3.577559056231203*^9, 
   3.577559057125461*^9}, {3.577559170084119*^9, 3.5775592003945312`*^9}, {
   3.5775593569583807`*^9, 3.5775594049000607`*^9}, {3.577559931229692*^9, 
   3.5775599326775627`*^9}, {3.5775599921079283`*^9, 
   3.5775599933079567`*^9}, {3.577612891771161*^9, 3.5776129225251913`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"f1", " ", 
  RowBox[{"(*", " ", "analytical", " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f1", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"u", "\[Rule]", "2"}], ",", 
      RowBox[{"v", "\[Rule]", 
       RowBox[{"1", "/", "3"}]}]}], "}"}]}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", "50"}], "]"}], "&"}]}], "//", "Chop", " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "evaluating", " ", "numerically", " ", "for", " ", "some", " ", "random", 
    " ", "rapidities"}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.577612851903495*^9, 3.57761285204515*^9}, {
  3.577612966210747*^9, 3.577613031651813*^9}, {3.577613081615714*^9, 
  3.577613121230863*^9}, {3.577613233075964*^9, 3.5776132827228537`*^9}, {
  3.577613342706712*^9, 3.5776133951270437`*^9}}],

Cell[BoxData[
 InterpretationBox[
  TagBox[
   PanelBox[GridBox[{
      {
       StyleBox[
        StyleBox[
         DynamicBox[ToBoxes[
           FEPrivate`FrontEndResource["FEStrings", "sizeExplanation"], 
           StandardForm],
          ImageSizeCache->{349., {3., 10.}}],
         StripOnInput->False,
         DynamicUpdating->True], "Panel",
        StripOnInput->False,
        Background->None]},
      {
       ItemBox[
        TagBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["g", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "EulerGamma", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "EulerGamma", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "v"}]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "v"}]}]}], "]"}]}], "+", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "-", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "v"}]}]}], "]"}]}], "-", 
             RowBox[{
              FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "v"}]}]}], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], "+", 
          RowBox[{
           SuperscriptBox["g", "10"], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"3548", " ", "\[ImaginaryI]", " ", "EulerGamma", " ", 
               SuperscriptBox["\[Pi]", "8"], " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  FractionBox["1", "2"], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}]}], "14175"], 
             "-", 
             FractionBox[
              RowBox[{"3548", " ", 
               RowBox[{"\[LeftSkeleton]", "3", "\[RightSkeleton]"}], " ", 
               RowBox[{"PolyGamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], 
                "]"}]}], "14175"], "+", 
             RowBox[{"\[LeftSkeleton]", "372", "\[RightSkeleton]"}], "+", 
             RowBox[{"1764", " ", "\[ImaginaryI]", " ", 
              RowBox[{
               RowBox[{"\[LeftSkeleton]", "9", "\[RightSkeleton]"}], "[", 
               RowBox[{"0", ",", 
                RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}], "]"}],
               " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}], "-", 
             RowBox[{"1764", " ", "\[ImaginaryI]", " ", 
              RowBox[{"PolyGamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{
                 FractionBox["1", "2"], "+", 
                 RowBox[{"\[ImaginaryI]", " ", "u"}]}]}], "]"}], " ", 
              RowBox[{"Zeta", "[", "9", "]"}]}]}], ")"}]}]}],
         Short[#, 5]& ],
        Background->GrayLevel[1],
        BaseStyle->{Deployed -> False},
        Frame->True,
        FrameStyle->GrayLevel[0, 0.2],
        StripOnInput->False]},
      {
       RowBox[{
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowLess"], 
             StandardForm],
            ImageSizeCache->{62., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 779, 27917313512695024281, 5/2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowMore"], 
             StandardForm],
            ImageSizeCache->{67., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 779, 27917313512695024281, 5 2],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeShowAll"], 
             StandardForm],
            ImageSizeCache->{104., {3., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>OutputSizeLimit`ButtonFunction[
          Identity, 779, 27917313512695024281, Infinity],
         Enabled->True,
         Evaluator->Automatic,
         Method->"Queued"], "\[ThinSpace]", 
        ButtonBox[
         StyleBox[
          StyleBox[
           DynamicBox[ToBoxes[
             FEPrivate`FrontEndResource["FEStrings", "sizeChangeLimit"], 
             StandardForm],
            ImageSizeCache->{92., {1., 10.}}],
           StripOnInput->False,
           DynamicUpdating->True], "Panel",
          StripOnInput->False,
          Background->None],
         Appearance->Automatic,
         ButtonFunction:>FrontEndExecute[{
            FrontEnd`SetOptions[
            FrontEnd`$FrontEnd, 
             FrontEnd`PreferencesSettings -> {"Page" -> "Evaluation"}], 
            FrontEnd`FrontEndToken["PreferencesDialog"]}],
         Evaluator->None,
         Method->"Preemptive"]}]}
     },
     DefaultBaseStyle->"Column",
     GridBoxAlignment->{
      "Columns" -> {{Left}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
       "RowsIndexed" -> {}},
     GridBoxDividers->{
      "Columns" -> {{False}}, "ColumnsIndexed" -> {}, "Rows" -> {{False}}, 
       "RowsIndexed" -> {}},
     GridBoxItemSize->{
      "Columns" -> {{Automatic}}, "ColumnsIndexed" -> {}, "Rows" -> {{1.}}, 
       "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[1.2]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    DefaultBaseStyle->{},
    FrameMargins->5],
   Deploy,
   DefaultBaseStyle->"Deploy"],
  Out[779]]], "Output",
 CellChangeTimes->{{3.577613261407394*^9, 3.577613283272685*^9}, {
  3.5776133597168083`*^9, 3.57761339571441*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
   "-", "2.2825826052181151696456746290660240296123601326905224255647727004051\
3134719128`50.12444173445629"}], " ", 
   SuperscriptBox["g", "2"]}], "-", 
  RowBox[{
  "5.7125666583431128412724419850447556356904113349413742108865433319174386829\
7909`50.150514997832", " ", 
   SuperscriptBox["g", "4"]}], "+", 
  RowBox[{
  "122.49604857829157965077632239881368271431731479946469343349319251753604766\
165467`50.150514997832", " ", 
   SuperscriptBox["g", "6"]}], "-", 
  RowBox[{
  "907.71444380097778794244752695059965240623565031572726453780738024459191167\
346967`50.150514997832", " ", 
   SuperscriptBox["g", "8"]}], "+", 
  RowBox[{
  "3911.3111784909220326732928001189877171328005036982887110704119163262056466\
2013611`50.150514997832", " ", 
   SuperscriptBox["g", "10"]}]}]], "Output",
 CellChangeTimes->{{3.577613261407394*^9, 3.577613283272685*^9}, {
  3.5776133597168083`*^9, 3.577613395721327*^9}}]
}, Open  ]]
},
WindowSize->{1440, 852},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
DockedCells->None,
ShowSelection->True,
Magnification:>FEPrivate`If[
  FEPrivate`Equal[FEPrivate`$VersionNumber, 6.], 1.25, 1.25 Inherited],
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (November 20, \
2012)",
StyleDefinitions->"SSCol.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 1623, 32, 72, "Input"],
Cell[2183, 54, 5679, 154, 291, "Input"],
Cell[7865, 210, 3950, 113, 192, "Input"],
Cell[11818, 325, 1873, 53, 155, "Input"],
Cell[13694, 380, 2108, 42, 42, "Input"],
Cell[CellGroupData[{
Cell[15827, 426, 839, 21, 64, "Input"],
Cell[16669, 449, 8637, 222, 255, "Output"],
Cell[25309, 673, 962, 24, 118, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

